A New Time-Reversible Integrator for Molecular Dynamics Applications

Molecular Dynamics method is based on solution of Newtonian differential equations of motion. A new very accurate and efficient time-reversible explicit integrator was derived on the basis of second order Tailor expansion of force. There is good reason to think the new method will be easy-to-use for MD and, possibly, celestial mechanics applications.

==> ileapr.mac <==
\setlength{\oddsidemargin}{-0.5cm}
\setlength{\evensidemargin}{-0.5cm}
\setlength{\topmargin}{-1.35cm}
\setlength{\textwidth}{17cm}
\setlength{\headheight}{-0cm}
\setlength{\textheight}{25.5cm}
\setlength{\baselineskip}{13pt}
\setlength{\columnsep}{5mm}
\setlength{\parindent}{5ex}  % change indent space length Feb.7, 2003
\pagestyle{empty}
%----- New command for equations--(\eql-\eqn)----
\newcommand{\el}{\begin{eqnarray}}
\newcommand{\en}{\end{eqnarray}}
\newenvironment{eqs}{\begin{footnotesize} \el}{\en \end{footnotesize}}
\newcommand{\eqsl}{\begin{eqs}}
\newcommand{\eqsn}{\end{eqs}}
\newenvironment{eq}{\begin{normalsize} \el}{\en \end{normalsize}}
\newcommand{\eql}{\begin{eq}}
\newcommand{\eqn}{\end{eq}}
\renewcommand{\figurename}{{Fig.}}
\providecommand{\yen}{Y\llap=}
%---- Reference format -----
%\def\kkk{\par \noindent \hangindent=2pc \hangafter=1}
%---- define \bm ----
\newcommand {\bm}[1]{\mbox{\boldmath${#1}$\ }}

